Automatically Mitigating Vulnerabilities in Binary Programs via Partially Recompilable Decompilation

Vulnerabilities are challenging to locate and repair, especially when source code is unavailable and binary patching is required. Manual methods are time-consuming, require significant expertise, and do not scale to the rate at which new vulnerabilities are discovered. Automated methods are an attractive alternative, and we propose Partially Recompilable Decompilation (PRD). PRD lifts suspect binary functions to source, available for analysis, revision, or review, and creates a patched binary using source- and binary-level techniques. Although decompilation and recompilation do not typically work on an entire binary, our approach succeeds because it is limited to a few functions, like those identified by our binary fault localization. We evaluate these assumptions and find that, without any grammar or compilation restrictions, 70-89% of individual functions are successfully decompiled and recompiled with sufficient type recovery. In comparison, only 1.7% of the full C-binaries succeed. When decompilation succeeds, PRD produces test-equivalent binaries 92.9% of the time. In addition, we evaluate PRD in two contexts: a fully automated process incorporating source-level Automated Program Repair (APR) methods; human-edited source-level repairs. When evaluated on DARPA Cyber Grand Challenge (CGC) binaries, we find that PRD-enabled APR tools, operating only on binaries, performs as well as, and sometimes better than full-source tools, collectively mitigating 85 of the 148 scenarios, a success rate consistent with these same tools operating with access to the entire source code. PRD achieves similar success rates as the winning CGC entries, sometimes finding higher-quality mitigations than those produced by top CGC teams. For generality, our evaluation includes two independently developed APR tools and C++, Rode0day, and real-world binaries.

==> code/accel_diff.c <==
  finish: 
  while ((unsigned long )operators___0 != (unsigned long )((stack_t *)0)) {
    tmp___39 = cgc_peek_top(operators___0);
    tmp___40 = cgc_strcmp((char const   *)tmp___39, "(");
    if (tmp___40 == 0) {
      goto error;
    } else {
      tmp___41 = cgc_peek_top(operators___0);
      tmp___42 = cgc_strcmp((char const   *)tmp___41, ")");
      if (tmp___42 == 0) {
        goto error;
      } else {

      }
    }
    tmp___43 = cgc_pop_copy(& operators___0);
    <@\inserted{    \\\{}@>                                                                  
    cgc_enqueue(& output_q, tmp___43);
    <@\inserted{cgc\_push\_copy(\& operators\_\_\_0, (char \*)\"(\", tmp\_\_\_7 + 1U)\;} @>
    <@\inserted{    \\\}} @>
  }
  goto cleanup;
  error: 
  cgc_clear_queue(& output_q);
  cgc_clear_stack(& operators___0);
  cleanup: 
  (*cgc_free)((void *)formula);
  (*cgc_free)((void *)func_args);
  return (output_q);
}
}

==> code/objdetour_dec.c <==
typedef struct {
uint8_t code[0x4];
/* ... reduced for example clarity  ... */
} hdr_t;


void mycopy_title(char *dst, const hdr_t *hdr);

void copy_title(
void *mycgc_isupper,
char *dst, const hdr_t *hdr
);


==> code/objdetour_def.c <==
typedef int (*pcgc_isupper)(int c);
pcgc_isupper cgc_isupper = NULL;
void mycopy_title(char *dst, const hdr_t *hdr);
void copy_title(void *mycgc_isupper, char *dst, const hdr_t *hdr) {
cgc_isupper = (pcgc_isupper) mycgc_isupper;
mycopy_title(dst,hdr);
asm (
  "nop\n\t"
  "nop\n\t"
  "nop\n\t"
  "nop\n\t"
  "add $0x4,%esp\n\t"
  "pop %ebx\n\t"
  "pop %ebp\n\t"
  "pop %ecx\n\t"
  "add $0x4,%esp\n\t"
  "push %ecx\n\t"
  "ret\n\t"
);
myreturn:
return;
}


==> code/pcreB4.is_anchored.glibc_detour.c <==
// Decompiled Function Declarations
BOOL  is_anchored(PCRE2_SPTR8 code, unsigned int bracket_map, compile_block_8_0 *cb, int atomcount, BOOL inassert);

// Detour Entry Function Definition
BOOL  det_is_anchored(
        void* EBX,
        void* myfirst_significant_code,
        PCRE2_SPTR8 code,
        unsigned int bracket_map,
        compile_block_8_0 * cb,
        int atomcount,
        BOOL inassert
)
{
        BOOL retValue;
        origPLT_EBX = (unsigned int) EBX;
        first_significant_code = (pfirst_significant_code) (myfirst_significant_code);
        __prd_init();
        retValue = is_anchored(
                code,
                bracket_map,
                cb,
                atomcount,
                inassert
        );
        __prd_exit();
        asm(
        "mov    -0xc(%ebp),%eax\n\t"
        "mov    -0x4(%ebp),%ebx\n\t"
        "nop\n\t"
        "add    $0x14,%esp\n\t"
        "nop\n\t"
        "pop %ebx\n\t"
        "pop %ebp\n\t"
        "pop %ecx\n\t"
        "add $0x4,%esp\n\t"
        "push %ecx\n\t"
        "ret\n\t"
        );
        return retValue;
}

==> code/resort_modeller_diff.c <==
void ( __attribute__((__regparm__(2))) mycgc_rider_health_check)(Rider *r , uint32_t r_id ) 
{ 
  uint32_t *results ;
  uint32_t *tmp ;

  {
  results = & r->health_code;
  <@\deleted{  if (0U == r->energy\_level) \{ } @>
    <@\deleted{tmp = results; } @>
    <@\deleted{results ++; } @>
    <@\deleted{*tmp = r->health\_code; } @>
  <@\deleted{\} else \{ } @>
  <@\deleted{\} } @>
  *results = r->health_code;
  return;
}
}

